Effects of Molecular Diffusivity on Shock Wave Structures in Monatomic Gases

We present a full investigation into shock wave profile description using hydrodynamics models. We identified constitutive equations that provide better agreement for all parameters involved in testing hydrodynamic equations for the prediction of shock structure in a monatomic gas in the Mach number range $1.0-11.0$. The constitutive equations are extracted from a previously derived thermomechanically consistent Burnett regime continuum flow model. The numerical computations of the resulting hydrodynamic equations along with classical ones are performed using a finite difference global solution (FDGS) scheme. Compared to previous studies that focussed mainly on the density profile across the shock, here we also include temperature profiles as well as non-negativity of entropy production throughout the shock. The results obtained show an improvement upon those obtained previously in the bi-velocity (or volume/mass diffusion) hydrodynamics and are more accurate than in the hydrodynamic models from expansions method solutions to the Boltzmann equation.

==> exe.sh <==
latex Manuscript_RD2021_Finalrevised.tex
bibtex Manuscript_RD2021_Finalrevised.aux
latex Manuscript_RD2021_Finalrevised.tex
dvips Manuscript_RD2021_Finalrevised.dvi
ps2pdf Manuscript_RD2021_Finalrevised.ps

